Determining ActionReversibility in STRIPS Using Answer Set and Epistemic Logic Programming

In the context of planning and reasoning about actions and change, we call an action reversible when its effects can be reverted by applying other actions, returning to the original state. Renewed interest in this area has led to several results in the context of the PDDL language, widely used for describing planning tasks. In this paper, we propose several solutions to the computational problem of deciding the reversibility of an action. In particular, we leverage an existing translation from PDDL to Answer Set Programming (ASP), and then use several different encodings to tackle the problem of action reversibility for the STRIPS fragment of PDDL. For these, we use ASP, as well as Epistemic Logic Programming (ELP), an extension of ASP with epistemic operators, and compare and contrast their strengths and weaknesses. Under consideration for acceptance in TPLP.

==> encodings/experiment/process.noplan.py <==
#!/usr/bin/env python3
import os

print("size ordered time(elp.general) memory(elp.general) time(elp.simple) memory(elp.simple) time(asp.general) memory(asp.general) time(asp.simple) memory(asp.simple)")

for i in range(1,11,1):
    print(f"{i} y",end=" ")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.elp.general.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.elp.general.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.asp.general.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.asp.general.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    print()
for i in range(15,61,5):
    print(f"{i} y nan nan",end=" ")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.asp.general.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.asp.general.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    print()
   
for i in range(70,251,10):
    print(f"{i} y nan nan",end=" ")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    print(f"nan nan",end=" ")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i-1}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i-1}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    print()
 


==> encodings/experiment/process.plan.py <==
#!/usr/bin/env python3
import os

print("size ordered time(elp.general) memory(elp.general) time(elp.simple) memory(elp.simple) time(asp.general) memory(asp.general) time(asp.simple) memory(asp.simple)")

for i in range(1,11,1):
    print(f"{i} y",end=" ")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.elp.general.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.elp.general.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.asp.general.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.asp.general.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    print()
for i in range(15,61,5):
    print(f"{i} y nan nan",end=" ")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.asp.general.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.asp.general.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    print()
   
for i in range(70,251,10):
    print(f"{i} y nan nan",end=" ")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.elp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    print(f"nan nan",end=" ")
    stream=os.popen(f"grep '\[pyrunlim\] time:' ordered.{i}.{i}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] time:[^0-9.]*//g' -e 's/ seconds//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    stream=os.popen(f"grep '\[pyrunlim\] memory:' ordered.{i}.{i}.asp.simple.pyrunlim | sed -e 's/\[pyrunlim\] memory:[^0-9.]*//g' -e 's/ MB//g' | tr '\n' ' '")
    output=stream.read()
    print(f"{output}",end="")
    print()
 


==> encodings/tests/generate-nseq-ordered.py <==
#!/usr/bin/env python3

import argparse

parser = argparse.ArgumentParser(description='Create a PDDL domain that admits a reverse plan of length n.')

parser.add_argument('n', type=int, help='number of fluents to reverse')
parser.add_argument('--i', type=int, default=0, help='number of irrelevant fluents')
args = parser.parse_args()

print(f"(define (domain rev-{str(args.n)}-{str(args.i)} )")
print("  (:requirements :strips)")
print("  (:predicates", end =" ")
for j in range(args.n): 
    print(f"(f{j})", end =" ")
for j in range(args.i): 
    print(f"(i{j})", end =" ")
print(")")
print()

print("  (:action del-all")
print("   :precondition (and ", end =" ")
for j in range(args.n): 
    print(f"(f{j})", end =" ")
print(")")
print("   :effect (and ", end =" ")
for j in range(args.n): 
    print(f"(not (f{j}))", end =" ")
print(")")
print("  )")
print()

for j in range(args.n): 
    print(f"  (:action add-f{j}")
    if j > 0:
        print(f"   :precondition (f{j-1})")
    print(f"   :effect (f{j})")
    print("  )")
    print()
    
for j in range(args.i): 
    print(f"  (:action rem-i{j}")
    print(f"   :precondition (i{j})")
    print(f"   :effect (not (i{j}))")
    print("  )")
    print()
print(")")



==> encodings/tests/generate-nseq-unordered.py <==
#!/usr/bin/env python3

import argparse

parser = argparse.ArgumentParser(description='Create a PDDL domain that admits a reverse plan of length n.')

parser.add_argument('n', type=int, help='number of fluents to reverse')
parser.add_argument('--i', type=int, default=0, help='number of irrelevant fluents')
args = parser.parse_args()

print(f"(define (domain rev-{str(args.n)}-{str(args.i)} )")
print("  (:requirements :strips)")
print("  (:predicates", end =" ")
for j in range(args.n): 
    print(f"(f{j})", end =" ")
for j in range(args.i): 
    print(f"(i{j})", end =" ")
print(")")
print()

print("  (:action del-all")
print("   :precondition (and ", end =" ")
for j in range(args.n): 
    print(f"(f{j})", end =" ")
print(")")
print("   :effect (and ", end =" ")
for j in range(args.n): 
    print(f"(not (f{j}))", end =" ")
print(")")
print("  )")
print()

for j in range(args.n): 
    print(f"  (:action add-f{j}")
    print(f"   :effect (f{j})")
    print("  )")
    print()
    
for j in range(args.i): 
    print(f"  (:action rem-i{j}")
    print(f"   :precondition (i{j})")
    print(f"   :effect (not (i{j}))")
    print("  )")
    print()
print(")")



==> encodings/tests/pyrunlim.py <==
#!/usr/bin/env python3

GPL = """
Run a command reporting statistics and possibly limiting usage of resources.
Copyright (C) 2014-2018  Mario Alviano (mario@alviano.net)

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
"""

VERSION = "2.18"

import argparse
import psutil
import os
import re
import signal
import subprocess
import sys
import time
import threading

def parseArguments(process):
    global VERSION
    global GPL
    parser = argparse.ArgumentParser(description=GPL.split("\n")[1], epilog="Copyright (C) 2014  Mario Alviano (mario@alviano.net)")
    parser.add_argument('-v', '--version', action='version', version='%(prog)s ' + VERSION, help='print version number')
    parser.add_argument('-t', '--time', metavar='<integer>', type=int, help='set time (user+sys) limit to <integer> seconds')
    parser.add_argument('-m', '--memory', metavar='<integer>', type=int, help='set memory (rss+swap) limit to <integer> MB')
    parser.add_argument('-r', '--realtime', metavar='<integer>', type=int, help='set real time limit to <integer> seconds')
    parser.add_argument('-s', '--swap', metavar='<integer>', type=int, help='set swap limit to <integer> MB')
    parser.add_argument('-f', '--frequency', metavar='<integer>', type=int, help='set report frequency to <integer> seconds')
    parser.add_argument('-a', '--affinity', metavar='<integers>', type=str, help='set cpu affinity of the command to <integers> (comma-separated list)')
    parser.add_argument('-A', '--pyrunlim-affinity', metavar='<integers>', type=str, help='set cpu affinity of pyrunlim to <integers> (comma-separated list)')
    parser.add_argument('-n', '--nice', metavar='<integer>', type=int, help='set nice to <integer> (default 20)')
    parser.add_argument('-l', '--log', metavar='<filename>', type=str, help='save log to <filename> (default STDERR)')
    parser.add_argument('-o', '--output', metavar='<output>', type=str, choices=['text', 'xml'], default='text', help='output format (text or xml; default is text)')
    parser.add_argument('-R', '--redirect', metavar='<filename>', type=str, help='redirect output (and error) of the command (default is STDOUT)')
    parser.add_argument('-O', '--redirect-output', metavar='<filename>', type=str, help='redirect output of the command (incompatible with -R,--redirect)')
    parser.add_argument('-E', '--redirect-error', metavar='<filename>', type=str, help='redirect error of the command (incompatible with -R,--redirect)')
    parser.add_argument('--no-timestamp', action='store_true', help='do not timestamp output and error of the command')
    parser.add_argument('--regex', metavar='<regex>', type=str, action='append', help='extract data from output and error of the command according to the "named groups" in <regex> (this option can be used several times). For example, --regex "real\\s(?P<minutes>\\d+)m(?P<seconds>\\d+.\\d+)" extracts minutes and seconds from the output of time in bash')
    parser.add_argument('--no-last-sample', action='store_true', help='do not print <last-sample> element when wrapping streams')
    parser.add_argument('--no-print-line', action='store_true', help='do not print <line> element when wrapping streams')
    parser.add_argument('command', metavar="<command>", help="command to run (and limit)")
    parser.add_argument('args', metavar="...", nargs=argparse.REMAINDER, help="arguments for <command>, or escaped pipes, i.e., \|, followed by other commands and arguments")
    args = parser.parse_args()
    
    if args.time != None:
        process.timelimit = args.time
    if args.memory != None:
        process.memorylimit = args.memory
    if args.realtime != None:
        process.realtimelimit = args.realtime
    if args.swap != None:
        process.swaplimit = args.swap
    if args.frequency != None:
        process.reportFrequency = args.frequency
    if args.affinity != None:
        process.affinity = [int(a) for a in args.affinity.split(",")]
    if args.pyrunlim_affinity != None:
        process.setPyrunlimAffinity([int(a) for a in args.pyrunlim_affinity.split(",")])
    if args.nice != None:
        process.nice = args.nice
    if args.log != None:
        process.log = open(args.log, 'w')
    if args.output != None:
        if args.output == 'text':
            process.output = TextOutput(process)
        elif args.output == 'xml':
            process.output = XmlOutput(process)
    if args.redirect != None:
        process.redirectOutput = args.redirect
        process.redirectError = args.redirect
    if args.redirect_output != None:
        process.redirectOutput = args.redirect_output
    if args.redirect_error != None:
        process.redirectError = args.redirect_error
    if args.no_timestamp:
        process.timestamp = False
    if args.no_last_sample:
        process.printLastSample = False
    if args.no_print_line:
        process.printLine = False
    if args.regex:
        for regex in args.regex:
            process.regexes.append(re.compile(regex))
    process.args.append(args.command)
    for arg in args.args:
        arg = arg.replace('"', '\\"')
        if ' ' in arg:
            arg = '"%s"' % arg
        process.args.append(arg)
    

class OutputBuilder:
    def __init__(self, process):
        self.process = process
        self.lock = threading.Lock()
        
    def report(self):
        self.lock.acquire()
        self._report()
        self.lock.release()
    
    def reportOutputStream(self, real, line, resources):
        self.lock.acquire()
        
        if self.process.timestamp:
            print("[o%10.3f] %s" % (real, line), file=self.process.stdoutFile)
        else:
            print(line, file=self.process.stdoutFile)
        self.process.stdoutFile.flush()
        
        self._reportOutputStreamBegin(real, line, resources)
        for regex in self.process.regexes:
            match = regex.match(line)
            if match:
                self._reportExtract(regex.pattern, match.groupdict())
        self._reportOutputStreamEnd()
                
        self.lock.release()
    
    def reportErrorStream(self, real, line, resources):
        self.lock.acquire()
        
        if self.process.timestamp:
            print("[e%10.3f] %s" % (real, line), file=self.process.stderrFile)
        else:
            print(line, file=self.process.stderrFile)
        self.process.stderrFile.flush()
        
        self._reportErrorStreamBegin(real, line, resources)
        for regex in self.process.regexes:
            match = regex.match(line)
            if match:
                self._reportExtract(regex.pattern, match.groupdict())
        self._reportErrorStreamEnd()
                
        self.lock.release()
    
    def begin(self):
        self.lock.acquire()
        self._begin()
        self.lock.release()

    def end(self):
        self.lock.acquire()
        self._end()
        self.lock.release()

class TextOutput(OutputBuilder):
    def __init__(self, process):
        OutputBuilder.__init__(self, process)
        
    def print(self, msg):
        print("[pyrunlim] %s" % msg, file=self.process.log)
        self.process.log.flush()
        
    def _report(self):
        self.print("sample:\t\t%10.3f\t%10.3f\t%10.3f\t%10.1f\t%10.1f\t%10.1f" % (self.process.real, self.process.user, self.process.system, self.process.max_memory, self.process.rss, self.process.swap))

    def _reportOutputStreamBegin(self, real, line, resources):
        pass

    def _reportOutputStreamEnd(self):
        pass

    def _reportErrorStreamBegin(self, real, line, resources):
        pass

    def _reportErrorStreamEnd(self):
        pass

    def _reportExtract(self, regex, dict):
        print("[regex %s] " % regex, end="", file=self.process.log)
        print("\t".join(["%s=%s" % (key, dict[key]) for key in dict.keys()]), file=self.process.log)
        self.process.log.flush()

    def _begin(self):
        self.print("version:\t\t%s" % VERSION)
        self.print("time limit:\t\t%d seconds" % self.process.timelimit)
        self.print("memory limit:\t%d MB" % self.process.memorylimit)
        self.print("real time limit:\t%d seconds" % self.process.realtimelimit)
        self.print("swap limit:\t\t%d MB" % self.process.swaplimit)
        self.print("pyrunlim cpu affin.:\t[%s]" % ", ".join([str(a) for a in psutil.Process(os.getpid()).cpu_affinity()]))
        self.print("cpu affinity:\t[%s]" % ", ".join([str(a) for a in self.process.affinity]))
        self.print("nice:\t\t%d" % self.process.nice)
        self.print("running:\t\tbash -c \"%s\"" % " ".join(self.process.args).replace('"', '\\"'))
        self.print("start:\t\t%s" % time.strftime("%c"))
        self.print("columns:\t\treal (s)\tuser (s)\tsys (s)  \tmax memory (MB)\trss (MB)   \tswap (MB)")

    def _end(self):
        self.print("end:  \t\t%s" % time.strftime("%c"))
        self.print("status:\t\t%s" % self.process.status)
        self.print("result:\t\t%s" % str(self.process.result))
        self.print("output:\t\t%s" % str(self.process.redirectOutput))
        self.print("error:\t\t%s" % str(self.process.redirectError))
        self.print("children:\t\t%d" % len(self.process.subprocesses))
        self.print("real:\t\t%.3f seconds" % self.process.real)
        self.print("time:\t\t%.3f seconds" % (self.process.system + self.process.user))
        self.print("user:\t\t%.3f seconds" % self.process.user)
        self.print("system:\t\t%.3f seconds" % self.process.system)
        self.print("memory:\t\t%.1f MB" % self.process.max_memory)
        self.print("samples:\t\t%d" % self.process.samplings)

class XmlOutput(OutputBuilder):
    def __init__(self, process):
        OutputBuilder.__init__(self, process)
        
    def print(self, msg):
        print(msg, file=self.process.log, end="")

    def println(self, msg):
        print(msg, file=self.process.log)
        self.process.log.flush()

    def cdata(self, data):
        LIMIT = 10000
        for i in range(0, len(data), LIMIT):
            if len(data) > LIMIT: self.print("<long-text>")
            self.print("<![CDATA[%s]]>" % (data[i:i+LIMIT].replace("]]>", "]]]]><![CDATA[>"),))
            if len(data) > LIMIT: self.print("</long-text>\n")
            
    def _report(self):
        self.println("<sample real='%.3f' user='%.3f' sys='%.3f' max-memory='%.1f' rss='%.1f' swap='%.1f' />" % (self.process.real, self.process.user, self.process.system, self.process.max_memory, self.process.rss, self.process.swap))
    
    def _reportOutputStreamBegin(self, real, line, resources):
        self.print("<stream type='stdout' real='%.3f'>" % real)
        if self.process.printLastSample:
            self.print("<last-sample real='%.3f' user='%.3f' sys='%.3f' max-memory='%.1f' rss='%.1f' swap='%.1f' />" % resources)
        if self.process.printLine:
            self.print("<line>")
            self.cdata(line)
            self.print("</line>")

    def _reportOutputStreamEnd(self):
        self.println("</stream>")

    def _reportErrorStreamBegin(self, real, line, resources):
        self.print("<stream type='stderr' real='%.3f'>" % real)
        if self.process.printLastSample:
            self.print("<last-sample real='%.3f' user='%.3f' sys='%.3f' max-memory='%.1f' rss='%.1f' swap='%.1f' />" % resources)
        if self.process.printLine:
            self.print("<line>")
            self.cdata(line)
            self.print("</line>")
        
    def _reportErrorStreamEnd(self):
        self.println("</stream>")

    def _reportExtract(self, regex, dict):
        self.print("<match>")
        self.print("<regex>")
        self.cdata(regex)
        self.print("</regex>")
        for key in dict.keys():
            self.print("<group name='%s'>" % (key,))
            if dict[key].isdecimal(): self.print(dict[key])
            else: self.cdata(dict[key])
            self.print("</group>")
        self.print("</match>")

    def _begin(self):
        self.print("<pyrunlim version='%s'" % VERSION)
        self.print(" time-limit='%d'" % self.process.timelimit)
        self.print(" memory-limit='%d'" % self.process.memorylimit)
        self.print(" real-time-limit='%d'" % self.process.realtimelimit)
        self.print(" swap-limit='%d'" % self.process.swaplimit)
        self.print(" cpu-affinity='%s'" % ", ".join([str(a) for a in self.process.affinity]))
        self.print(" pyrunlim-cpu-affinity='%s'" % ", ".join([str(a) for a in psutil.Process(os.getpid()).cpu_affinity()]))
        self.print(" nice='%d'" % self.process.nice)
        self.print(" running='bash -c \"%s\"'" % " ".join(self.process.args).replace("'", "&apos;").replace('"', '\\"'))
        self.print(" start='%s'" % time.strftime("%c"))
        self.println(">")

    def _end(self):
        self.print("<stats")
        self.print(" end='%s'" % time.strftime("%c"))
        self.print(" status='%s'" % self.process.status)
        self.print(" result='%s'" % str(self.process.result))
        self.print(" output='%s'" % str(self.process.redirectOutput))
        self.print(" error='%s'" % str(self.process.redirectError))
        self.print(" children='%d'" % len(self.process.subprocesses))
        self.print(" real='%.3f'" % self.process.real)
        self.print(" time='%.3f'" % (self.process.system + self.process.user))
        self.print(" user='%.3f'" % self.process.user)
        self.print(" system='%.3f'" % self.process.system)
        self.print(" memory='%.1f'" % self.process.max_memory)
        self.print(" samples='%d'" % self.process.samplings)
        self.println("/>")
        self.println("</pyrunlim>")

class Subprocess:
    def __init__(self):
        self.user = 0
        self.system = 0
    
        self.rss = 0
        self.swap = 0
        
    def update(self, times, memory_info, memory_maps):
        if times.user > self.user:
            self.user = times.user
        if times.system > self.system:
            self.system = times.system
        
        self.rss = memory_info.rss
        self.swap = 0
        for m in memory_maps:
            self.swap = self.swap + m.swap

class Process:
    def __init__(self):
        self.output = TextOutput(self)
        
        self.args = []
        self.realtimelimit = 10**100
        self.timelimit = 10**100
        self.memorylimit = 10**100
        self.swaplimit = 10**100
        self.log = sys.stderr
        self.redirectOutput = "/dev/stdout"
        self.redirectError = "/dev/stdout"
        self.stdoutFile = sys.stdout
        self.stderrFile = sys.stdout
        self.timestamp = True
        self.printLastSample = True
        self.printLine = True
        self.regexes = []
        
        self.affinity = psutil.Process(os.getpid()).cpu_affinity()
        self.nice = 20
        
        self.samplings = 0
        self.reportFrequency = 10
        self.numberOfReports = 0
        self.status = "interrupted"
        self.result = None
        self.exit_code = None
        
        self.real = 0
        self.user = 0
        self.system = 0
        
        self.rss = 0
        self.swap = 0
        self.max_memory = 0
        
        self.subprocesses = {}
    
    def setPyrunlimAffinity(self, value):
        psutil.Process(os.getpid()).cpu_affinity(value)
    
    def _readOutputStream(self):
        while True:
            line = self.process.stdout.readline().decode()
            if not line:
                break
            real = time.time() - self.begin
            self.output.reportOutputStream(real, line if line[-1] != '\n' else line[:-1], (self.real, self.user, self.system, self.max_memory, self.rss, self.swap))

    def _readErrorStream(self):
        while True:
            line = self.process.stderr.readline().decode()
            if not line:
                break
            real = time.time() - self.begin
            self.output.reportErrorStream(real, line if line[-1] != '\n' else line[:-1], (self.real, self.user, self.system, self.max_memory, self.rss, self.swap))

    def run(self):
        self.output.begin()
        self.begin = time.time()
        
        if self.redirectOutput != "/dev/stdout":
            if self.redirectOutput == "/dev/stderr":
                self.stdoutFile == sys.stderr
            else:
                self.stdoutFile = open(self.redirectOutput, "w")
        if self.redirectError != "/dev/stdout":
            if self.redirectOutput == "/dev/stderr":
                self.stderrFile = sys.stderr
            elif self.redirectError != self.redirectOutput:
                self.stderrFile = open(self.redirectError, "w")
            else:
                self.stderrFile = self.stdoutFile

        self.process = psutil.Popen(["bash", "-c", "PYTHONHASHSEED=0 trap '' SIGINT SIGTERM; (%s)" % (" ".join(self.args),)], stdout=subprocess.PIPE, stderr=subprocess.PIPE)
        self.process.nice(self.nice)
        self.process.cpu_affinity(self.affinity)
        
        stdoutReader = threading.Thread(target=self._readOutputStream)
        stderrReader = threading.Thread(target=self._readErrorStream)
        stdoutReader.start()
        stderrReader.start()
        
        waiter = threading.Thread(target=self._wait)
        waiter.start()
        count = 0
        while waiter.is_alive():
            count = count + 1
            if count < 10:
                time.sleep(.1)
            elif count < 30:
                time.sleep(.2)
            elif count < 60:
                time.sleep(.5)
            else:
                time.sleep(1)
            self._sampler()
        waiter.join()

        if self.exit_code == None:
            self.status = "complete"
            self.exit_code = 0
        
        stdoutReader.join()
        stderrReader.join()
        
        self.output.end()

        if self.stdoutFile != sys.stdout and self.stdoutFile != sys.stderr:
            self.stdoutFile.close()
        if self.stderrFile != sys.stdout and self.stderrFile != sys.stderr and self.redirectError != self.redirectOutput:
            self.stderrFile.close()
        if self.log != sys.stdout and self.log != sys.stderr:
            self.log.close()
            
    def _wait(self):
        self.result = self.process.wait()
        
    def kill(self):
        try:
            subprocesses = self.process.children(recursive=True)
        except psutil.NoSuchProcess:
            subprocesses = []
        subprocesses = [p for p in subprocesses if p.cmdline != self.process.cmdline]

        for p in subprocesses:
            try:
                p.terminate()
            except psutil.NoSuchProcess:
                pass

        gone, alive = psutil.wait_procs(subprocesses, timeout=10)
        for p in alive:
            try:
                p.kill()
            except psutil.NoSuchProcess:
                pass

    def _updateResourceUsage(self):
        subprocesses = [self.process]
        try:
            subprocesses.extend(self.process.children(recursive=True))
        except psutil.NoSuchProcess:
            pass
        
        rss = 0
        swap = 0
        for p in subprocesses:
            if p.pid not in self.subprocesses:
                self.subprocesses[p.pid] = Subprocess()
                    
            try:
                self.subprocesses[p.pid].update(p.cpu_times(), p.memory_info(), p.memory_maps())
            except (psutil.NoSuchProcess, psutil.AccessDenied):
                pass
            
            rss = rss + self.subprocesses[p.pid].rss
            swap = swap + self.subprocesses[p.pid].swap

        self.rss = rss / 1024 / 1024
        self.swap = swap / 1024 / 1024

        if self.rss + self.swap > self.max_memory:
            self.max_memory = self.rss + self.swap

        self.real = time.time() - self.begin
        self.user = 0
        self.system = 0
        for p in self.subprocesses:
            self.user = self.user + self.subprocesses[p].user
            self.system = self.system + self.subprocesses[p].system

    def _sampler(self):
        self._updateResourceUsage()
        
        self.samplings = self.samplings + 1
        if int(self.real / self.reportFrequency) > self.numberOfReports:
            self.numberOfReports = self.numberOfReports + 1
            self.output.report()
        
        self._checkLimit()
    
    def _checkLimit(self):
        if self.real > self.realtimelimit:
            self.status = "out of time (real)"
            self.exit_code = 1
            self.kill()
        elif self.user + self.system > self.timelimit:
            self.status = "out of time"
            self.exit_code = 2
            self.kill()
        elif self.max_memory > self.memorylimit:
            self.status = "out of memory"
            self.exit_code = 3
            self.kill()
        elif self.swap > self.swaplimit:
            self.status = "out of memory (swap)"
            self.exit_code = 4
            self.kill()
            
if __name__ == "__main__":
    process = Process()
    parseArguments(process)
    
    def signal_handler(signal, frame):
        process.kill()
    signal.signal(signal.SIGINT, signal_handler)
    
    process.run()
    
    sys.exit(process.exit_code)


==> encodings/tests/run.py <==
#!/usr/bin/env python3
import os

for i in range(1,11,1):
    print (i)

    # ordered rev
    os.system(f"./generate-nseq-ordered.py {i} | plasp translate > ../experiment/instance-{i}")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'eclingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.general.eclingo' >& ../experiment/ordered.{i}.{i}.elp.general.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'eclingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.eclingo' >& ../experiment/ordered.{i}.{i}.elp.simple.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.sat.lp' >& ../experiment/ordered.{i}.{i}.asp.general.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.lp' >& ../experiment/ordered.{i}.{i}.asp.simple.pyrunlim")

    # ordered non-rev
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'eclingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.general.eclingo' >& ../experiment/ordered.{i}.{i-1}.elp.general.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'eclingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.eclingo' >& ../experiment/ordered.{i}.{i-1}.elp.simple.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.sat.lp' >& ../experiment/ordered.{i}.{i-1}.asp.general.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.lp' >& ../experiment/ordered.{i}.{i-1}.asp.simple.pyrunlim")

    # cleanup
    os.system(f"rm -f ../experiment/instance-{i}")

for i in range(15,61,5):
    print (i)

    # ordered rev
    os.system(f"./generate-nseq-ordered.py {i} | plasp translate > ../experiment/instance-{i}")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'eclingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.eclingo' >& ../experiment/ordered.{i}.{i}.elp.simple.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.sat.lp' >& ../experiment/ordered.{i}.{i}.asp.general.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.lp' >& ../experiment/ordered.{i}.{i}.asp.simple.pyrunlim")

    # ordered non-rev
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'eclingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.eclingo' >& ../experiment/ordered.{i}.{i-1}.elp.simple.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.sat.lp' >& ../experiment/ordered.{i}.{i-1}.asp.general.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.lp' >& ../experiment/ordered.{i}.{i-1}.asp.simple.pyrunlim")

    # cleanup
    os.system(f"rm -f ../experiment/instance-{i}")

for i in range(70,251,10):
    print (i)

    # ordered rev
    os.system(f"./generate-nseq-ordered.py {i} | plasp translate > ../experiment/instance-{i}")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'eclingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.eclingo' >& ../experiment/ordered.{i}.{i}.elp.simple.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i} ../experiment/instance-{i} ../sequential-horizon.uurev.lp' >& ../experiment/ordered.{i}.{i}.asp.simple.pyrunlim")

    # ordered non-rev
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'eclingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.eclingo' >& ../experiment/ordered.{i}.{i-1}.elp.simple.pyrunlim")
    os.system(f"./pyrunlim.py -t 1200 -m 16384 -s 0 'clingo -n 0 -c horizon={i-1} ../experiment/instance-{i} ../sequential-horizon.uurev.lp' >& ../experiment/ordered.{i}.{i-1}.asp.simple.pyrunlim")

    # cleanup
    os.system(f"rm -f ../experiment/instance-{i}")

